A simple recipe to create three-dimensional reciprocal space maps

Combinations of advanced X-ray sources and zero-noise detector of enormous dynamic range have significantly increased the opportunity of mapping the reciprocal space of crystal lattices. It is particularly important in the design of new devices based on epitaxial thin films. In this work, we present a simple approach to the three-dimensional geometry involved in plotting reciprocal space maps, along with an example of computer codes to allow X-ray users to write their own codes. Experimental data used to illustrate an application of the codes are from antimony telluride epitaxial film on barium difluoride substrate.

==> rsm_overleaf.py <==
#!/usr/bin/python3
# -*- coding: utf-8 -*-

from os import listdir
from os.path import isfile, join

import matplotlib.pyplot as plt
import imageio
import numpy as np
import pyvista as pv


def rsm(detector_info: dict, scan_info: dict, path: str, sclfactor: list, 
        fnamepng: str, cmap: str or list = 'jet', op: list or str = 'linear', 
        md: int = 0, nd: int = 0, el: int = 0, az: int = 0):

    # Input info
    D = detector_info.get('D')
    p = detector_info.get('p')
    m0 = detector_info.get('m0')
    n0 = detector_info.get('n0')
    Nx = int(detector_info.get('M'))
    Ny = int(detector_info.get('N'))

    wl = scan_info.get('wl')
    twoth_d = np.radians(scan_info.get('twoth_d'))  # deg to rad
    phi_d = np.radians(scan_info.get('phi_d'))
    th0 = np.radians(scan_info.get('th0'))
    dth = np.radians(scan_info.get('dth'))
    
    # Images
    tifFiles = sorted([f for f in listdir(path) if isfile(join(path, f))])  
    N = len(tifFiles)

    # Common matrices to all th values
    sd = np.array([np.cos(twoth_d) * np.cos(phi_d),
                   np.cos(twoth_d) * np.sin(phi_d),
                   np.sin(twoth_d)])

    xd = np.array([np.sin(phi_d), - np.cos(phi_d), 0])

    yd = np.array([-np.sin(twoth_d) * np.cos(phi_d),
                   -np.sin(twoth_d) * np.sin(phi_d),
                   np.cos(twoth_d)])

    rx = np.tile(np.arange(0, Nx) - m0, (Ny, 1)) * p
    ry = np.tile(np.arange(Ny, 0, -1) - n0, (Nx, 1)).T * p

    Rx = D * sd[0] + rx * xd[0] + ry * yd[0]
    Ry = D * sd[1] + rx * xd[1] + ry * yd[1]
    Rz = D * sd[2] + rx * xd[2] + ry * yd[2]
    R = np.sqrt(Rx ** 2 + Ry ** 2 + Rz ** 2)

    k = 2 * np.pi / wl
    Qnm_x = k * (Rx / R - 1)
    Qnm_y = k * (Ry / R)
    Qnm_z = k * (Rz / R)

    # 3D matrices
    A = np.zeros((Ny, Nx, N), dtype=float)
    dQx = np.zeros((Ny, Nx, N), dtype=float)
    dQy = np.zeros((Ny, Nx, N), dtype=float)
    dQz = np.zeros((Ny, Nx, N), dtype=float)

    th = th0 + np.arange(0, N) * dth

    for i in range(N):

        dQx[:, :, i] = Qnm_x * np.cos(th[i]) + Qnm_z * np.sin(th[i])
        dQy[:, :, i] = Qnm_y[:, :]
        dQz[:, :, i] = - Qnm_x * np.sin(th[i]) + Qnm_z * np.cos(th[i])

        im = imageio.imread(path + tifFiles[i])
        imarray = np.array(im, dtype=float)

        # Dead pixels
        if nd != 0 and md != 0:
            imarray[nd, md] = 0

        imarray[np.where(imarray < 0)] = 0

        A[:, :, i] = imarray[:, :]

    Z = np.log10(A + 1)

    whalf = np.log10(np.amax(A) + 1)

    # 3D-RSM using PyVista
    mesh = pv.StructuredGrid(dQx, dQy, dQz)
    mesh.point_data['values'] = Z.ravel(order='F')
    isos = mesh.contour(isosurfaces=np.array(sclfactor) * whalf)

    # You can save the isosurfaces and plot the RSM using other libraries 
    # (eg. Paraview, vtkplotter, ParaView, Open3D, Trimesh, Pyrender, Vedo)
    # isos.save('XXXX.ply')

    p = pv.Plotter()
    p.add_mesh(isos, cmap=cmap, opacity=op, show_scalar_bar=False)

    p.show_grid(xlabel="Qx", ylabel="Qy", zlabel="Qz", 
                color='grey', font_family="arial")
    p.set_background('white')
    p.camera.azimuth = az
    p.camera.elevation = el

    p.show(screenshot=fnamepng + '_3D.png')

    # 2D projection
    II = np.sum(A, axis=1)
    XX = dQx[:, m0 - 1, :]
    ZZ = dQz[:, m0 - 1, :]

    fig, ax = plt.subplots(constrained_layout=True)
    
    c = ax.contourf(XX, ZZ, np.log10(II + 1), 12, cmap='viridis')
    cbar = fig.colorbar(c)
    cbar.ax.set_ylabel(r'log$_10$ (I)')

    ax.contour(XX, ZZ, np.log10(II + 1), 12, colors=('k',), linewidths=(.3,))

    ax.set_xlabel(r"$\Delta$Q$_x$ ($\AA^{-1}$)")
    ax.set_ylabel(r"$\Delta$Q$_z$ ($\AA^{-1}$)")

    plt.savefig(fnamepng + '_2D.png', dpi=200)
    plt.show()


path = 'BiTe22040_00118/p100k/'  # location of image files
fnamepng = 'BiTe22040L06'         # output file name

detector_info = {"D": 1005.2, "p": 0.172, 
                 "M": 487, "N": 195, 
                 "m0": 230, "n0": 95}  # detector parameters
                 
scan_info = {"wl": 1.2401446, "twoth_d": 14.037, 
            "phi_d": 0, "th0": 4.01852, "dth": 0.01}  # scan parameters

md, nd = 35, 86       # dead pixel
az, el = -60, -10  # viewing angle of 3D plot

iso = [.6, .45, .3]         # isointensity curve levels
opacity = [.04, .22, 1]  # opacity value of each surface
cmap = ['blue', 'green', 'red']  # color of each surface

rsm(detector_info, scan_info, path, cmap=cmap, sclfactor=iso, 
    fnamepng=fnamepng, op=opacity, md=md, nd=nd, el=el, az=az)

